Automata and finite order elements in the Nottingham group

The Nottingham group at 2 is the group of (formal) power series $t+a_2 t^2+ a_3 t^3+ \cdots$ in the variable $t$ with coefficients $a_i$ from the field with two elements, where the group operation is given by composition of power series. The depth of such a series is the largest $d\geq 1$ for which $a_2=\dots=a_d=0$. Only a handful of power series of finite order are explicitly known through a formula for their coefficients. We argue in this paper that it is advantageous to describe such series in closed computational form through automata, based on effective versions of proofs of Christol's theorem identifying algebraic and automatic series. Up to conjugation, there are only finitely many series $\sigma$ of order $2^n$ with fixed break sequence (i.e. the sequence of depths of $\sigma^{\circ 2^i}$). Starting from Witt vector or Carlitz module constructions, we give an explicit automaton-theoretic description of: (a) representatives up to conjugation for all series of order 4 with break sequence (1,m) for m<10; (b) representatives up to conjugation for all series of order 8 with minimal break sequence (1,3,11); and (c) an embedding of the Klein four-group into the Nottingham group at 2. We study the complexity of the new examples from the algebro-geometric properties of the equations they satisfy. For this, we generalise the theory of sparseness of power series to a four-step hierarchy of complexity, for which we give both Galois-theoretic and combinatorial descriptions. We identify where our different series fit into this hierarchy. We construct sparse representatives for the conjugacy class of elements of order two and depth $2^\mu \pm 1$ $(\mu \geq 1)$. Series with small state complexity can end up high in the hierarchy. This is true, for example, for a new automaton we found, representing a series of order 4 with 5 states, the minimal possible number for such a series.

==> anc/LabelledDirectedGraph.txt <==
procedure DirectedEdgeLabelledGraph(F)
/* 
For use with MAGMA
written by Andrew Bridy and Gunther Cornelissen
distributed under GNU Lesser General Public License v3.0

Given an irreducible bivariate polynomial F(t,X) over a finite field Fp, compute the directed graph structure for the automata  corresponding to the solutions of the equation with X in Fp[[t]] 

The output is in the form [...v->w...] where v, w are integers that label vertices, v->w indicates a directed edge from v to w, and the output is ordered as follows: vertex 1 is the "Start" vertex; and a subsequence v->w1, v->w2, … , v-> wp means that v->wi has label i-1 mod p

After changing the delimiters [] to {}, the output g can be taken as input for the Mathematica command LDGtoAutomaton below that transforms g into an automaton A (with undetermined vertex labels) in the sense of Eric Rowland's package "IntegerSequences (v1.53)" and VisualiseAutomaton[A] gives a convenient visual representation: 

Import["https://raw.githubusercontent.com/ericrowland/IntegerSequences/master/IntegerSequences.m"];
LDGtoAutomaton[g_]:=Module[{m, p, V, A}, m = Last[g][[2]]; p = Length[g]/m; V = Array[v, m]; A = Range[0, p - 1]; Automaton[ Table[{g[[i]], Mod[i - 1, p]}, {i, 1, Length[g]}], 1, Table[i -> V[[i]], {i, 1, m}] , InputAlphabet -> A]];
VisualiseAutomaton[A_]:=Module[{}, edge[x_, ___] := {Arrowheads[0.030], Arrow[x, 0.1]}; AutomatonGraph[A, VertexSize -> 0.3, EdgeShapeFunction -> edge]];
*/

R := Parent(F);
A2 := AffineSpace(R);
p := Characteristic(BaseRing(A2));
print "Defining polynomial is", F, "in characteristic", p;

C := Curve(A2, F);
print "Geometric genus is", Genus(C);
K<y,t> := FunctionField(C);
w := y*Differential(t);

D := -Denominator(Divisor(w))-Denominator(Divisor(t));
V,m := DifferentialSpace(D); // m is an isomorphism V -> Omega(D)
B := Basis(V);
n := Dimension(V);
print "Vector Space is of dimension", n;

L := [ ZeroMatrix(GF(p), n, n) : k in [1..p] ];
for k in [1..p] do
    for i in [1..n] do
        v := Cartier (t^(p-k)*m(B[i])) @@ m; //@@m means pre-image under m
        for j in [1..n] do
            (L[k])[i][j] := v[j];
        end for;
    end for;
end for;

/*
// The following prints the matrices of the Cartier operators L acting 
// from the right on the row vectors in the state space Y
for k in [1..p] do 
    printf "Cartier Operator Lambda%1o:\n", k-1;
    print L[k]; // or Transpose(L[k]); if they act from the left on row vectors
end for; 
*/

W := VectorSpace(GF(p),n);
X := { W!w@@m }; Y := X;

for a in X do
    for b in L do
        Y join:= { a*b };
    end for;
end for;

while #X lt #Y do
    Z := { x : x in Y | not (x in X) };
    X := Y;
    for a in Z do
        for b in L do
            Y join:= { a*b };
        end for;
    end for;
end while;

print "Number of states is", #Y; 
// print "Space of vectors corresponding to states are", Y;
// print "Start vertex is", W!w@@m;

/* print "Labelled edges are:"; 
for y in Y do
    print y; 
    for k in [1..p] do 
        print " * maps with label", k-1, "to", y*L[k];
    end for;
end for;
*/

Y := [ W!w@@m ] cat [ y : y in Y | y ne W!w@@m ];
n := #Y; p := #L;
graphs := [ ];
for tup in CartesianProduct([[1..n], [1..n], [1..p]]) do
    i, j, k := Explode(tup);
    str := Sprintf("%o->%o", i, j);
    if Y[i]*L[k] eq Y[j] then
        ind := (i - 1)*p + k;
        if not IsDefined(graphs, ind) then
            graphs[ind] := str ;
        else
            graphs[ind] := graphs[ind] cat str ;
        end if;
    end if;
end for;
print "Labelled directed graph structure is", graphs;

print "Note: see the procedure description for a set of Mathematica commands that changes this output into an automaton A (with undetermined vertex labels) in the sense of Eric Rowland's package \"IntegerSequences (v1.53)\" and allow convenient visual representation.";

end procedure;

/* Example use: 
p := 2;
A2<X,t> := AffineSpace(GF(p),2);
F := (t + 1)^3*X^3 + (t^3 + t)*X^2 + (t^3 + t + 1)*X + t^3 + t;
DirectedEdgeLabelledGraph(F);
*/

==> anc/verfication-of-synchronisation.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    115026,       3312]
NotebookOptionsPosition[    110842,       3242]
NotebookOutlinePosition[    111234,       3259]
CellTagsIndexPosition[    111191,       3256]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 FormBox[
  StyleBox[
   RowBox[{
   "\.00Verification", " ", "of", " ", "the", " ", "synchronising", " ", 
    "property", " ", "of", " ", "some", " ", "automata", " "}], "Chapter"], 
  TraditionalForm]], "Input",
 CellChangeTimes->{{3.805200081431272*^9, 3.8052001076799927`*^9}, {
  3.805200157586647*^9, 3.8052001703825417`*^9}, {3.805200205308791*^9, 
  3.805200364969473*^9}, {3.8052004567494926`*^9, 3.805200458659904*^9}, {
  3.8052012888226633`*^9, 3.8052012965250397`*^9}, {3.805205602877137*^9, 
  3.805205607293066*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"0bdbf631-af9d-4ed0-95fc-0b60f84fd0fb"],

Cell[TextData[{
 "This Mathematica notebook accompanies the paper ",
 StyleBox["Automata and finite order elements of the Nottingham group",
  FontSlant->"Italic"],
 " by Jakub Byszewski, Gunther Cornelissen and Djurre Tijsma. It is verified \
that the automata corresponding to three series given in the notebook \
`automata-of-finite-order\[CloseCurlyQuote] satisfy the following criterion \
to be synchronising: there is a unique absorbing state and a path from any \
vertex to that absorbing.\n[written by Jakub Byszewski, Gunther Cornelissen \
and Djurre Tijsma]"
}], "Text",
 CellChangeTimes->{
  3.8052007761766768`*^9, {3.805200810091866*^9, 3.805200850479748*^9}, {
   3.80520088565561*^9, 3.80520089726877*^9}, 3.805201271036997*^9, {
   3.805208039579255*^9, 3.805208041068305*^9}, {3.805208679423354*^9, 
   3.805208679694158*^9}, {3.805208751704542*^9, 3.8052087566725187`*^9}, {
   3.805217523011216*^9, 3.805217524755165*^9}, {3.805447331879263*^9, 
   3.805447365023121*^9}, {3.805448395441126*^9, 3.805448396944309*^9}, 
   3.8056378650728083`*^9},ExpressionUUID->"c7e7a2da-6c8d-4d7e-bc22-\
bec500451640"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  StyleBox[
   SubscriptBox["\[Sigma]", 
    RowBox[{"(", 
     RowBox[{"1", ",", "9"}], ")"}]],
   FontSize->24], TraditionalForm]],
 CellChangeTimes->{
  3.80520559609242*^9, {3.805205690506372*^9, 3.805205695486587*^9}, {
   3.805446974130252*^9, 3.8054470261145144`*^9}},
 EmphasizeSyntaxErrors->
  True,ExpressionUUID->"4015cc9d-65fa-46b2-a4a6-8e51257f647a"]], "Subsection",\

 CellChangeTimes->{
  3.805447113008494*^9, {3.805447204637046*^9, 
   3.805447204637124*^9}},ExpressionUUID->"76639a19-8b81-420b-9c5f-\
788e48ae81c0"],

Cell["The edge labelled graph A1 ", "Text",
 CellChangeTimes->{{3.805200401130476*^9, 3.805200433386839*^9}, 
   3.8052004866762867`*^9, {3.805201322862701*^9, 3.805201325693521*^9}, 
   3.8052054560011053`*^9},ExpressionUUID->"1ed603e4-d39d-4dcf-a483-\
e24dac6971a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "5"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "8"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "\[Rule]", "10"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "12"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "13"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"14", "\[Rule]", "15"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"14", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "\[Rule]", "18"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "\[Rule]", "23"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"24", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"24", "\[Rule]", "25"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"26", "\[Rule]", "27"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"26", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"28", "\[Rule]", "29"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"28", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"18", "\[Rule]", "30"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"18", "\[Rule]", "13"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"31", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"31", "\[Rule]", "32"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"33", "\[Rule]", "34"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"33", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"35", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"35", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "\[Rule]", "37"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"38", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"38", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"12", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"12", "\[Rule]", "40"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"41", "\[Rule]", "42"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"41", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"43", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"43", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"15", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"15", "\[Rule]", "37"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"44", "\[Rule]", "45"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"44", "\[Rule]", "46"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"47", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"47", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"42", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"42", "\[Rule]", "40"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"20", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"20", "\[Rule]", "49"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"48", "\[Rule]", "50"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"48", "\[Rule]", "51"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"52", "\[Rule]", "53"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"52", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"55", "\[Rule]", "49"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"55", "\[Rule]", "56"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"50", "\[Rule]", "50"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"50", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"57", "\[Rule]", "58"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"57", "\[Rule]", "57"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"54", "\[Rule]", "59"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"54", "\[Rule]", "57"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"56", "\[Rule]", "51"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"56", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"22", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"22", "\[Rule]", "60"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"61", "\[Rule]", "60"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"61", "\[Rule]", "56"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"58", "\[Rule]", "62"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"58", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"63", "\[Rule]", "30"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"63", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"49", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"49", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"64", "\[Rule]", "43"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"64", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"53", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"53", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"65", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"65", "\[Rule]", "51"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"45", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"45", "\[Rule]", "60"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"34", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"34", "\[Rule]", "49"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"51", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"51", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"59", "\[Rule]", "66"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"59", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"67", "\[Rule]", "65"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"67", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"29", "\[Rule]", "62"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"29", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"66", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"66", "\[Rule]", "7"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"60", "\[Rule]", "38"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"60", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"62", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"62", "\[Rule]", "43"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"27", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"27", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"68", "\[Rule]", "47"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"68", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"30", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"30", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "69"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"70", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"70", "\[Rule]", "71"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"16", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"16", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "\[Rule]", "73"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"72", "\[Rule]", "75"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"72", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"77", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"77", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"74", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"74", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"79", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"79", "\[Rule]", "80"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"75", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"75", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"76", "\[Rule]", "69"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"76", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"78", "\[Rule]", "83"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"78", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "\[Rule]", "84"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "85"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"86", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"86", "\[Rule]", "87"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"81", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"81", "\[Rule]", "90"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"87", "\[Rule]", "93"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"87", "\[Rule]", "94"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"95", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"95", "\[Rule]", "96"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"73", "\[Rule]", "97"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"73", "\[Rule]", "98"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"69", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"69", "\[Rule]", "98"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"99", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"99", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"71", "\[Rule]", "100"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"71", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"83", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"83", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"101", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"101", "\[Rule]", "96"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", "\[Rule]", "90"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"25", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"25", "\[Rule]", "94"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"80", "\[Rule]", "102"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"80", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"82", "\[Rule]", "103"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"82", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"84", "\[Rule]", "39"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"84", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "\[Rule]", "104"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"85", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"85", "\[Rule]", "80"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"32", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"32", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"88", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"88", "\[Rule]", "64"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"89", "\[Rule]", "99"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"89", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"98", "\[Rule]", "16"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"98", "\[Rule]", "55"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"105", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"105", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"106", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"106", "\[Rule]", "67"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"37", "\[Rule]", "23"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"37", "\[Rule]", "61"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"91", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"91", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"92", "\[Rule]", "36"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"92", "\[Rule]", "61"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"36", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"36", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"102", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"102", "\[Rule]", "64"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"94", "\[Rule]", "107"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"94", "\[Rule]", "63"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"93", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"93", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"108", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"108", "\[Rule]", "67"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"46", "\[Rule]", "40"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"46", "\[Rule]", "55"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"90", "\[Rule]", "101"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"90", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"40", "\[Rule]", "95"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"40", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"104", "\[Rule]", "23"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"104", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"103", "\[Rule]", "109"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"103", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"109", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"109", "\[Rule]", "44"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"39", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"39", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"96", "\[Rule]", "108"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"96", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"107", "\[Rule]", "110"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"107", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"110", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"110", "\[Rule]", "33"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"97", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"97", "\[Rule]", "41"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.805199290721457*^9, 3.805199296814105*^9}, {
   3.8051993404716673`*^9, 3.805199352404755*^9}, 3.80520545716968*^9},
 CellLabel->
  "In[113]:=",ExpressionUUID->"ee836e6c-dc97-4e37-bcd2-a1d2fb70eea8"],

Cell["Constructing the corresponding directed graph: ", "Text",
 CellChangeTimes->{
  3.805205269904264*^9},ExpressionUUID->"d3025535-70ba-4f2e-acdc-\
1f5d6e2ea9c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E1", "=", 
   RowBox[{"{", "}"}]}], ";", " ", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<", "221"}], ",", 
    RowBox[{"k", "++"}], ",", " ", 
    RowBox[{"E1", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"E1", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A1", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "1"}], "]"}], "]"}], "}"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.805205460241325*^9, 3.80520546760844*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"897117a5-5f55-4626-a5f0-1ea2922a7f72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g1", "=", 
   RowBox[{"Graph", "[", 
    RowBox[{
     RowBox[{"Range", "[", "110", "]"}], ",", "E1"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.8052054698731956`*^9, 3.8052054715171623`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"fd0e399f-c4fc-40e5-98f1-26e145076123"],

Cell["The unique absorbing state is number 50: ", "Text",
 CellChangeTimes->{{3.805200496828568*^9, 3.8052005082770348`*^9}, {
  3.805202208914557*^9, 3.805202247206607*^9}, {3.805205295323758*^9, 
  3.805205296438385*^9}, {3.8052087627840357`*^9, 3.805208763311911*^9}, {
  3.805447376474379*^9, 
  3.805447378155645*^9}},ExpressionUUID->"584fedc5-8ddc-4534-963a-\
fd12b3808f17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Diagonal", "[", 
     RowBox[{"AdjacencyMatrix", "[", "g1", "]"}], "]"}], "]"}], ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{3.8052054744197474`*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"7b923e73-8f17-441c-93e8-923c004d0238"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "50", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8052054300552263`*^9, 3.805205519164773*^9, 
  3.80520571271142*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"a13dad7a-521b-485f-9b51-7f9b39f74710"]
}, Open  ]],

Cell["\<\
The list of minimal distances from any vertex to the absorbing one has only \
finite entries: \
\>", "Text",
 CellChangeTimes->{{3.80520057852776*^9, 3.80520060387993*^9}, {
  3.805208767120236*^9, 3.80520876762432*^9}, {3.805447381391123*^9, 
  3.8054473855669737`*^9}},ExpressionUUID->"9e463fd2-9eff-49bd-b5d9-\
745c1950650d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"GraphDistanceMatrix", "[", "g1", "]"}], "]"}], "[", 
  RowBox[{"[", "50", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8051999376369743`*^9, 3.805199944403891*^9}, {
   3.8052000018808928`*^9, 3.805200002784659*^9}, {3.805200051714171*^9, 
   3.805200055783592*^9}, 3.8052054766635923`*^9, 3.805205661733386*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"1f4eaf26-8a39-4396-aaa2-94e2489b826b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "4", ",", "5", ",", "6", ",", "5", ",", "5", ",", "3", ",", "3", 
   ",", "5", ",", "4", ",", "6", ",", "4", ",", "6", ",", "4", ",", "3", ",", 
   "4", ",", "6", ",", "5", ",", "5", ",", "2", ",", "3", ",", "2", ",", "4", 
   ",", "3", ",", "4", ",", "6", ",", "5", ",", "6", ",", "5", ",", "4", ",", 
   "3", ",", "3", ",", "5", ",", "4", ",", "4", ",", "3", ",", "3", ",", "4", 
   ",", "5", ",", "7", ",", "4", ",", "3", ",", "3", ",", "4", ",", "4", ",", 
   "3", ",", "3", ",", "1", ",", "5", ",", "0", ",", "2", ",", "2", ",", "1", 
   ",", "6", ",", "2", ",", "1", ",", "6", ",", "5", ",", "5", ",", "5", ",", 
   "2", ",", "4", ",", "5", ",", "1", ",", "3", ",", "4", ",", "4", ",", "4", 
   ",", "4", ",", "5", ",", "4", ",", "5", ",", "4", ",", "5", ",", "4", ",", 
   "5", ",", "6", ",", "5", ",", "4", ",", "3", ",", "3", ",", "6", ",", "4", 
   ",", "6", ",", "4", ",", "7", ",", "6", ",", "2", ",", "3", ",", "5", ",", 
   "5", ",", "3", ",", "5", ",", "6", ",", "6", ",", "5", ",", "5", ",", "3", 
   ",", "4", ",", "6", ",", "6", ",", "2", ",", "5", ",", "5", ",", "3", ",", 
   "5", ",", "5", ",", "4", ",", "4", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{3.805199945184952*^9, 3.8052000040084763`*^9, 
  3.805200056423424*^9, 3.805205519213344*^9, 3.805205715299852*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"d82b4cde-e60d-4800-9880-f8743db868fe"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 StyleBox[
  SubscriptBox["\[Sigma]", "8"], "Section",
  FontSize->24]],
 CellChangeTimes->{{3.8052007150759172`*^9, 3.8052007208276663`*^9}, {
   3.8052056190048847`*^9, 3.805205639916922*^9}, 
   3.80544707988369*^9},ExpressionUUID->"8892bf98-0a4a-423f-a16b-\
78ebf3482a21"]], "Subsection",
 CellChangeTimes->{
  3.8054471297301598`*^9},ExpressionUUID->"fcb5bade-b3ff-4cfc-b58c-\
99e5bf25f2db"],

Cell["The edge-labelled graph A2", "Text",
 CellChangeTimes->{{3.805200756244472*^9, 3.805200760724566*^9}, {
  3.80520133321413*^9, 3.805201336374565*^9}, {3.805205479200522*^9, 
  3.805205479408354*^9}},ExpressionUUID->"d5314e02-cc4f-4f08-aec6-\
5ab6834f0613"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "5"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "8"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "\[Rule]", "10"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"12", "\[Rule]", "13"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"12", "\[Rule]", "8"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"14", "\[Rule]", "15"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"14", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"16", "\[Rule]", "17"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"16", "\[Rule]", "18"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "\[Rule]", "18"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "\[Rule]", "23"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"24", "\[Rule]", "25"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"24", "\[Rule]", "23"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"26", "\[Rule]", "9"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"26", "\[Rule]", "27"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"28", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"28", "\[Rule]", "27"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"29", "\[Rule]", "30"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"29", "\[Rule]", "31"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"32", "\[Rule]", "32"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"32", "\[Rule]", "31"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"33", "\[Rule]", "32"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"33", "\[Rule]", "34"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"35", "\[Rule]", "33"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"35", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"37", "\[Rule]", "33"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"37", "\[Rule]", "38"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"39", "\[Rule]", "40"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"39", "\[Rule]", "41"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"42", "\[Rule]", "43"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"42", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"30", "\[Rule]", "44"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"30", "\[Rule]", "41"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"45", "\[Rule]", "46"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"45", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"47", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"47", "\[Rule]", "48"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"49", "\[Rule]", "37"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"49", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"51", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"51", "\[Rule]", "8"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"52", "\[Rule]", "37"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"52", "\[Rule]", "53"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"54", "\[Rule]", "55"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"54", "\[Rule]", "18"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"56", "\[Rule]", "57"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"56", "\[Rule]", "27"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "58"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "59"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"22", "\[Rule]", "60"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"22", "\[Rule]", "61"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"62", "\[Rule]", "63"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"62", "\[Rule]", "64"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "65"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "66"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"67", "\[Rule]", "65"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"67", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"69", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"69", "\[Rule]", "71"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"25", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"25", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"73", "\[Rule]", "74"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"73", "\[Rule]", "75"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "\[Rule]", "76"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "\[Rule]", "77"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"20", "\[Rule]", "78"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"20", "\[Rule]", "79"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"80", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"80", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"83", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"83", "\[Rule]", "84"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"85", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"85", "\[Rule]", "87"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"88", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"88", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"90", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"90", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"93", "\[Rule]", "94"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"93", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"95", "\[Rule]", "96"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"95", "\[Rule]", "97"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"98", "\[Rule]", "99"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"98", "\[Rule]", "79"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"55", "\[Rule]", "99"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"55", "\[Rule]", "100"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"44", "\[Rule]", "96"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"44", "\[Rule]", "101"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"102", "\[Rule]", "103"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"102", "\[Rule]", "101"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"104", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"104", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"106", "\[Rule]", "4"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"106", "\[Rule]", "107"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"108", "\[Rule]", "54"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"108", "\[Rule]", "109"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"40", "\[Rule]", "51"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"40", "\[Rule]", "109"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"110", "\[Rule]", "56"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"110", "\[Rule]", "107"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"94", "\[Rule]", "111"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"94", "\[Rule]", "107"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"112", "\[Rule]", "113"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"112", "\[Rule]", "114"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"43", "\[Rule]", "115"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"43", "\[Rule]", "116"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"117", "\[Rule]", "118"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"117", "\[Rule]", "116"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"119", "\[Rule]", "120"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"119", "\[Rule]", "114"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"121", "\[Rule]", "62"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"121", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"122", "\[Rule]", "73"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"122", "\[Rule]", "123"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"46", "\[Rule]", "80"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"46", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"124", "\[Rule]", "90"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"124", "\[Rule]", "123"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"96", "\[Rule]", "125"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"96", "\[Rule]", "123"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"125", "\[Rule]", "126"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"125", "\[Rule]", "127"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"126", "\[Rule]", "126"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"126", "\[Rule]", "75"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"99", "\[Rule]", "125"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"99", "\[Rule]", "128"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"103", "\[Rule]", "52"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"103", "\[Rule]", "114"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"105", "\[Rule]", "85"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"105", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"111", "\[Rule]", "129"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"111", "\[Rule]", "130"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"115", "\[Rule]", "131"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"115", "\[Rule]", "132"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"133", "\[Rule]", "131"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"133", "\[Rule]", "134"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"135", "\[Rule]", "129"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"135", "\[Rule]", "27"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "\[Rule]", "136"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "\[Rule]", "137"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"113", "\[Rule]", "138"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"113", "\[Rule]", "139"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "\[Rule]", "140"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "\[Rule]", "141"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"57", "\[Rule]", "142"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"57", "\[Rule]", "143"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"144", "\[Rule]", "140"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"144", "\[Rule]", "145"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"146", "\[Rule]", "142"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"146", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "\[Rule]", "147"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "\[Rule]", "38"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"118", "\[Rule]", "148"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"118", "\[Rule]", "149"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"120", "\[Rule]", "150"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"120", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"15", "\[Rule]", "151"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"15", "\[Rule]", "152"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"58", "\[Rule]", "60"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"58", "\[Rule]", "93"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"60", "\[Rule]", "60"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"60", "\[Rule]", "106"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"63", "\[Rule]", "58"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"63", "\[Rule]", "112"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"153", "\[Rule]", "58"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"153", "\[Rule]", "124"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"154", "\[Rule]", "155"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"154", "\[Rule]", "121"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"156", "\[Rule]", "157"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"156", "\[Rule]", "121"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"158", "\[Rule]", "159"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"158", "\[Rule]", "46"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"160", "\[Rule]", "161"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"160", "\[Rule]", "46"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"162", "\[Rule]", "163"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"162", "\[Rule]", "122"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"164", "\[Rule]", "165"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"164", "\[Rule]", "122"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"166", "\[Rule]", "167"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"166", "\[Rule]", "124"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"168", "\[Rule]", "169"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"168", "\[Rule]", "124"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"170", "\[Rule]", "171"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"170", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"129", "\[Rule]", "153"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"129", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"172", "\[Rule]", "173"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"172", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"131", "\[Rule]", "153"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"131", "\[Rule]", "42"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"142", "\[Rule]", "63"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"142", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"140", "\[Rule]", "63"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"140", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"174", "\[Rule]", "175"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"174", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"171", "\[Rule]", "176"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"171", "\[Rule]", "29"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"177", "\[Rule]", "178"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"177", "\[Rule]", "32"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"179", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"179", "\[Rule]", "32"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"180", "\[Rule]", "181"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"180", "\[Rule]", "29"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"182", "\[Rule]", "183"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"182", "\[Rule]", "29"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"173", "\[Rule]", "65"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"173", "\[Rule]", "46"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"175", "\[Rule]", "184"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"175", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"185", "\[Rule]", "154"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"185", "\[Rule]", "186"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"187", "\[Rule]", "129"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"187", "\[Rule]", "188"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"189", "\[Rule]", "179"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"189", "\[Rule]", "188"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"190", "\[Rule]", "162"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"190", "\[Rule]", "186"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"186", "\[Rule]", "191"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"186", "\[Rule]", "192"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"192", "\[Rule]", "187"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"192", "\[Rule]", "193"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"193", "\[Rule]", "193"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"193", "\[Rule]", "193"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"188", "\[Rule]", "194"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"188", "\[Rule]", "192"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"151", "\[Rule]", "148"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"151", "\[Rule]", "194"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"148", "\[Rule]", "193"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"148", "\[Rule]", "187"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"195", "\[Rule]", "148"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"195", "\[Rule]", "191"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"196", "\[Rule]", "197"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"196", "\[Rule]", "162"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"191", "\[Rule]", "198"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"191", "\[Rule]", "164"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"199", "\[Rule]", "200"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"199", "\[Rule]", "164"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"201", "\[Rule]", "202"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"201", "\[Rule]", "162"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"203", "\[Rule]", "204"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"203", "\[Rule]", "166"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"194", "\[Rule]", "205"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"194", "\[Rule]", "166"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"206", "\[Rule]", "207"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"206", "\[Rule]", "168"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"208", "\[Rule]", "209"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"208", "\[Rule]", "168"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"65", "\[Rule]", "151"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"65", "\[Rule]", "129"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"86", "\[Rule]", "195"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"86", "\[Rule]", "162"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"70", "\[Rule]", "151"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"70", "\[Rule]", "179"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"81", "\[Rule]", "195"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"81", "\[Rule]", "154"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"178", "\[Rule]", "142"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"178", "\[Rule]", "168"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"181", "\[Rule]", "210"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"181", "\[Rule]", "192"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"183", "\[Rule]", "211"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"183", "\[Rule]", "186"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"155", "\[Rule]", "95"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"155", "\[Rule]", "203"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"74", "\[Rule]", "95"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"74", "\[Rule]", "199"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"176", "\[Rule]", "44"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"176", "\[Rule]", "189"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"78", "\[Rule]", "44"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"78", "\[Rule]", "192"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"197", "\[Rule]", "67"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"197", "\[Rule]", "194"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"198", "\[Rule]", "98"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"198", "\[Rule]", "177"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"136", "\[Rule]", "55"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"136", "\[Rule]", "164"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"138", "\[Rule]", "98"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"138", "\[Rule]", "172"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"210", "\[Rule]", "55"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"210", "\[Rule]", "156"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"157", "\[Rule]", "33"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"157", "\[Rule]", "206"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"159", "\[Rule]", "69"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"159", "\[Rule]", "179"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"200", "\[Rule]", "37"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"200", "\[Rule]", "180"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"161", "\[Rule]", "144"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"161", "\[Rule]", "182"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"202", "\[Rule]", "146"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"202", "\[Rule]", "208"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"163", "\[Rule]", "47"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"163", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"76", "\[Rule]", "51"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"76", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"91", "\[Rule]", "47"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"91", "\[Rule]", "12"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"184", "\[Rule]", "51"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"184", "\[Rule]", "45"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"204", "\[Rule]", "126"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"204", "\[Rule]", "108"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"165", "\[Rule]", "99"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"165", "\[Rule]", "21"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"205", "\[Rule]", "49"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"205", "\[Rule]", "110"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"147", "\[Rule]", "52"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"147", "\[Rule]", "122"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"150", "\[Rule]", "49"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"150", "\[Rule]", "104"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"211", "\[Rule]", "52"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"211", "\[Rule]", "119"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"167", "\[Rule]", "133"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"167", "\[Rule]", "106"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"207", "\[Rule]", "135"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"207", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"169", "\[Rule]", "83"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"169", "\[Rule]", "40"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"209", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"209", "\[Rule]", "24"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "82"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "185"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"27", "\[Rule]", "89"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"27", "\[Rule]", "190"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"41", "\[Rule]", "84"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"41", "\[Rule]", "185"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"31", "\[Rule]", "87"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"31", "\[Rule]", "190"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"149", "\[Rule]", "212"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"149", "\[Rule]", "156"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"137", "\[Rule]", "213"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"137", "\[Rule]", "156"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"38", "\[Rule]", "214"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"38", "\[Rule]", "154"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"132", "\[Rule]", "215"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"132", "\[Rule]", "154"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"216", "\[Rule]", "212"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"216", "\[Rule]", "164"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"217", "\[Rule]", "218"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"217", "\[Rule]", "172"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"219", "\[Rule]", "218"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"219", "\[Rule]", "177"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"220", "\[Rule]", "68"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"220", "\[Rule]", "187"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"221", "\[Rule]", "66"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"221", "\[Rule]", "187"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"130", "\[Rule]", "71"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"130", "\[Rule]", "189"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"34", "\[Rule]", "72"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"34", "\[Rule]", "189"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"222", "\[Rule]", "223"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"222", "\[Rule]", "158"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"36", "\[Rule]", "224"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"36", "\[Rule]", "160"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"134", "\[Rule]", "225"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"134", "\[Rule]", "160"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"226", "\[Rule]", "227"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"226", "\[Rule]", "203"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"228", "\[Rule]", "227"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"228", "\[Rule]", "199"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"229", "\[Rule]", "230"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"229", "\[Rule]", "192"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"231", "\[Rule]", "230"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"231", "\[Rule]", "189"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"232", "\[Rule]", "233"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"232", "\[Rule]", "190"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"234", "\[Rule]", "235"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"234", "\[Rule]", "154"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"236", "\[Rule]", "237"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"236", "\[Rule]", "160"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"238", "\[Rule]", "239"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"238", "\[Rule]", "196"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"240", "\[Rule]", "241"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"240", "\[Rule]", "170"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"242", "\[Rule]", "243"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"242", "\[Rule]", "129"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"244", "\[Rule]", "243"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"244", "\[Rule]", "179"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"245", "\[Rule]", "246"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"245", "\[Rule]", "162"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"247", "\[Rule]", "246"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"247", "\[Rule]", "154"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"243", "\[Rule]", "248"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"243", "\[Rule]", "194"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"248", "\[Rule]", "249"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"248", "\[Rule]", "187"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"249", "\[Rule]", "249"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"249", "\[Rule]", "193"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"246", "\[Rule]", "248"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"246", "\[Rule]", "191"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"250", "\[Rule]", "216"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"250", "\[Rule]", "199"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"251", "\[Rule]", "252"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"251", "\[Rule]", "201"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"253", "\[Rule]", "217"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"253", "\[Rule]", "172"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"254", "\[Rule]", "255"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"254", "\[Rule]", "174"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"256", "\[Rule]", "257"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"256", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"241", "\[Rule]", "257"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"241", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"252", "\[Rule]", "258"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"252", "\[Rule]", "42"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"259", "\[Rule]", "258"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"259", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"257", "\[Rule]", "260"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"257", "\[Rule]", "112"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"260", "\[Rule]", "261"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"260", "\[Rule]", "93"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"261", "\[Rule]", "261"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"261", "\[Rule]", "106"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"258", "\[Rule]", "260"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"258", "\[Rule]", "124"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"262", "\[Rule]", "263"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"262", "\[Rule]", "12"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"264", "\[Rule]", "244"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"264", "\[Rule]", "44"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"265", "\[Rule]", "228"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"265", "\[Rule]", "102"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"266", "\[Rule]", "229"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"266", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"267", "\[Rule]", "247"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"267", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"268", "\[Rule]", "269"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"268", "\[Rule]", "104"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"143", "\[Rule]", "270"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"143", "\[Rule]", "112"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"239", "\[Rule]", "271"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"239", "\[Rule]", "122"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"48", "\[Rule]", "272"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"48", "\[Rule]", "112"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"273", "\[Rule]", "271"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"273", "\[Rule]", "119"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"274", "\[Rule]", "275"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"274", "\[Rule]", "119"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"276", "\[Rule]", "277"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"276", "\[Rule]", "110"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"255", "\[Rule]", "277"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"255", "\[Rule]", "104"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "278"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "43"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"18", "\[Rule]", "279"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"18", "\[Rule]", "117"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "\[Rule]", "280"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "\[Rule]", "117"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "\[Rule]", "281"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "\[Rule]", "43"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"53", "\[Rule]", "282"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"53", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"145", "\[Rule]", "283"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"145", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"284", "\[Rule]", "285"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"284", "\[Rule]", "30"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"286", "\[Rule]", "287"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"286", "\[Rule]", "30"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"139", "\[Rule]", "288"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"139", "\[Rule]", "42"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"152", "\[Rule]", "289"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"152", "\[Rule]", "42"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"50", "\[Rule]", "290"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"50", "\[Rule]", "45"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"141", "\[Rule]", "291"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"141", "\[Rule]", "45"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"263", "\[Rule]", "292"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"263", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"293", "\[Rule]", "292"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"293", "\[Rule]", "45"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"269", "\[Rule]", "294"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"269", "\[Rule]", "12"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"295", "\[Rule]", "294"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"295", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"296", "\[Rule]", "297"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"296", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"298", "\[Rule]", "299"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"298", "\[Rule]", "112"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"300", "\[Rule]", "301"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"300", "\[Rule]", "43"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"59", "\[Rule]", "238"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"59", "\[Rule]", "128"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"128", "\[Rule]", "240"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"128", "\[Rule]", "66"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"66", "\[Rule]", "242"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"66", "\[Rule]", "66"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"302", "\[Rule]", "242"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"302", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"303", "\[Rule]", "250"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"303", "\[Rule]", "128"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"304", "\[Rule]", "244"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"304", "\[Rule]", "71"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"235", "\[Rule]", "244"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"235", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"114", "\[Rule]", "262"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"114", "\[Rule]", "303"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"68", "\[Rule]", "260"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"68", "\[Rule]", "59"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"123", "\[Rule]", "264"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"123", "\[Rule]", "59"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"116", "\[Rule]", "266"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"116", "\[Rule]", "303"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"71", "\[Rule]", "293"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"71", "\[Rule]", "305"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"127", "\[Rule]", "296"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"127", "\[Rule]", "305"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"306", "\[Rule]", "298"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"306", "\[Rule]", "307"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"308", "\[Rule]", "300"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"308", "\[Rule]", "307"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"282", "\[Rule]", "226"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"282", "\[Rule]", "128"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"75", "\[Rule]", "232"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"75", "\[Rule]", "97"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"72", "\[Rule]", "231"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"72", "\[Rule]", "97"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"92", "\[Rule]", "234"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"92", "\[Rule]", "87"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"61", "\[Rule]", "236"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"61", "\[Rule]", "87"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"309", "\[Rule]", "245"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"309", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"310", "\[Rule]", "247"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"310", "\[Rule]", "84"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"285", "\[Rule]", "245"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"285", "\[Rule]", "87"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"301", "\[Rule]", "247"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"301", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"283", "\[Rule]", "295"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"283", "\[Rule]", "303"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"287", "\[Rule]", "258"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"287", "\[Rule]", "307"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"82", "\[Rule]", "256"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"82", "\[Rule]", "143"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"64", "\[Rule]", "265"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"64", "\[Rule]", "48"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"79", "\[Rule]", "267"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"79", "\[Rule]", "143"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"77", "\[Rule]", "268"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"77", "\[Rule]", "48"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"311", "\[Rule]", "241"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"311", "\[Rule]", "145"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"312", "\[Rule]", "256"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"312", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"237", "\[Rule]", "241"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"237", "\[Rule]", "141"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"89", "\[Rule]", "149"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"89", "\[Rule]", "220"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"107", "\[Rule]", "3"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"107", "\[Rule]", "221"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"109", "\[Rule]", "221"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"109", "\[Rule]", "221"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"101", "\[Rule]", "222"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"101", "\[Rule]", "220"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"97", "\[Rule]", "23"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"97", "\[Rule]", "34"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"305", "\[Rule]", "152"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"305", "\[Rule]", "130"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"87", "\[Rule]", "273"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"87", "\[Rule]", "34"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"307", "\[Rule]", "284"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"307", "\[Rule]", "130"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", "\[Rule]", "251"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"100", "\[Rule]", "273"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"84", "\[Rule]", "246"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"84", "\[Rule]", "273"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"313", "\[Rule]", "253"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"313", "\[Rule]", "274"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"314", "\[Rule]", "254"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"314", "\[Rule]", "274"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"288", "\[Rule]", "249"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"288", "\[Rule]", "221"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"289", "\[Rule]", "259"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"289", "\[Rule]", "130"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"315", "\[Rule]", "259"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"315", "\[Rule]", "27"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"316", "\[Rule]", "252"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"316", "\[Rule]", "134"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"299", "\[Rule]", "252"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"299", "\[Rule]", "132"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"290", "\[Rule]", "276"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"290", "\[Rule]", "48"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"291", "\[Rule]", "219"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"291", "\[Rule]", "274"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"270", "\[Rule]", "302"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"270", "\[Rule]", "222"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"271", "\[Rule]", "317"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"271", "\[Rule]", "53"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"294", "\[Rule]", "223"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"294", "\[Rule]", "48"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"292", "\[Rule]", "223"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"292", "\[Rule]", "8"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"277", "\[Rule]", "317"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"277", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"317", "\[Rule]", "318"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"317", "\[Rule]", "38"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"223", "\[Rule]", "318"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"223", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"318", "\[Rule]", "233"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"318", "\[Rule]", "34"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"233", "\[Rule]", "233"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"233", "\[Rule]", "31"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"224", "\[Rule]", "311"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"224", "\[Rule]", "145"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"272", "\[Rule]", "312"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"272", "\[Rule]", "134"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"275", "\[Rule]", "218"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"275", "\[Rule]", "286"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"225", "\[Rule]", "304"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"225", "\[Rule]", "284"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"212", "\[Rule]", "319"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"212", "\[Rule]", "100"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"227", "\[Rule]", "297"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"227", "\[Rule]", "97"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"230", "\[Rule]", "297"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"230", "\[Rule]", "101"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"218", "\[Rule]", "319"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"218", "\[Rule]", "79"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"278", "\[Rule]", "309"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"278", "\[Rule]", "84"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"319", "\[Rule]", "280"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"319", "\[Rule]", "128"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"280", "\[Rule]", "320"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"280", "\[Rule]", "127"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"320", "\[Rule]", "320"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"320", "\[Rule]", "75"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"297", "\[Rule]", "280"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"297", "\[Rule]", "123"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"213", "\[Rule]", "294"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"213", "\[Rule]", "313"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"214", "\[Rule]", "310"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"214", "\[Rule]", "71"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"279", "\[Rule]", "277"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"279", "\[Rule]", "306"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"281", "\[Rule]", "315"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"281", "\[Rule]", "314"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"215", "\[Rule]", "316"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"215", "\[Rule]", "308"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.805200735320294*^9, 3.805200745325157*^9}, {
  3.805200930066457*^9, 3.805200954294518*^9}, {3.805205481494587*^9, 
  3.8052054815559*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"195bc3f8-d0dd-4192-a53c-d248588de0ae"],

Cell["Constructing the corresponding graph:", "Text",
 CellChangeTimes->{{3.8052011266881857`*^9, 
  3.805201133375945*^9}},ExpressionUUID->"0a5dcf05-c5da-4b4f-8b75-\
8fb19ba46468"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E2", "=", 
   RowBox[{"{", "}"}]}], ";", " ", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<", "641"}], ",", 
    RowBox[{"k", "++"}], ",", " ", 
    RowBox[{"E2", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"E2", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A2", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "1"}], "]"}], "]"}], "}"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.805201137833042*^9, 3.805201151048781*^9}, {
  3.805205489812131*^9, 3.805205497152372*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5fb3e511-392a-46c4-be7d-ac2164eb3fa8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g2", "=", 
   RowBox[{"Graph", "[", 
    RowBox[{
     RowBox[{"Range", "[", "320", "]"}], ",", "E2"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.805201176758526*^9, 3.805201185833603*^9}, {
  3.8052054993321953`*^9, 3.805205501297256*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"c365ce31-ed0b-4e88-bb88-5b87e30f2d12"],

Cell["The unique absorbing vertex is number 193:", "Text",
 CellChangeTimes->{{3.805200973059393*^9, 3.805200987291225*^9}, {
  3.805202260724325*^9, 3.805202264124454*^9}, {3.805205406095003*^9, 
  3.8052054074659367`*^9}, {3.805208774808404*^9, 3.805208775320229*^9}, {
  3.805447398463896*^9, 
  3.805447400415433*^9}},ExpressionUUID->"d9c138c5-4bda-4fe0-886b-\
16fea9a4fb8b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Diagonal", "[", 
     RowBox[{"AdjacencyMatrix", "[", "g2", "]"}], "]"}], "]"}], ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{
  3.805205438720276*^9, {3.8052055043085938`*^9, 3.805205504338559*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"f3e7f572-ed9b-46f6-8646-e0f63ef57390"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "193", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.8052054394571457`*^9, 3.8052055194177427`*^9, 
  3.805205728951359*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"52fe1ba0-ec46-446b-8ed8-7e0afdfbe31d"]
}, Open  ]],

Cell["\<\
The list of minimal distances from any vertex to the absorbing one has only \
finite entries: \
\>", "Text",
 CellChangeTimes->{
  3.805201203567505*^9, {3.805208779952619*^9, 3.8052087805044537`*^9}, {
   3.805447407839937*^9, 
   3.8054474095365973`*^9}},ExpressionUUID->"9a94e37a-f7e6-4c97-9e44-\
f10b80414031"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"GraphDistanceMatrix", "[", "g2", "]"}], "]"}], "[", 
  RowBox[{"[", "193", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.805201218635531*^9, 3.805201233279296*^9}, {
   3.805205506381316*^9, 3.805205506415148*^9}, 3.805205665927209*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"8d69e10e-614b-4ec1-9c7d-28da904912f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "8", ",", "4", ",", "5", ",", "4", ",", "7", ",", "9", ",", "6", 
   ",", "7", ",", "7", ",", "6", ",", "7", ",", "8", ",", "4", ",", "3", ",", 
   "5", ",", "7", ",", "4", ",", "4", ",", "3", ",", "5", ",", "7", ",", "4", 
   ",", "5", ",", "4", ",", "5", ",", "4", ",", "5", ",", "5", ",", "5", ",", 
   "4", ",", "5", ",", "5", ",", "4", ",", "6", ",", "7", ",", "6", ",", "7", 
   ",", "5", ",", "6", ",", "4", ",", "5", ",", "5", ",", "6", ",", "5", ",", 
   "5", ",", "7", ",", "6", ",", "7", ",", "6", ",", "7", ",", "7", ",", "6", 
   ",", "5", ",", "8", ",", "5", ",", "7", ",", "7", ",", "7", ",", "7", ",", 
   "6", ",", "7", ",", "6", ",", "7", ",", "3", ",", "5", ",", "4", ",", "8", 
   ",", "4", ",", "3", ",", "6", ",", "5", ",", "6", ",", "6", ",", "5", ",", 
   "6", ",", "7", ",", "2", ",", "6", ",", "4", ",", "3", ",", "7", ",", "4", 
   ",", "4", ",", "4", ",", "3", ",", "5", ",", "4", ",", "5", ",", "7", ",", 
   "8", ",", "6", ",", "6", ",", "6", ",", "6", ",", "7", ",", "5", ",", "7", 
   ",", "7", ",", "8", ",", "5", ",", "6", ",", "8", ",", "6", ",", "5", ",", 
   "6", ",", "5", ",", "6", ",", "5", ",", "6", ",", "5", ",", "5", ",", "4", 
   ",", "8", ",", "7", ",", "4", ",", "3", ",", "2", ",", "8", ",", "7", ",", 
   "8", ",", "7", ",", "6", ",", "7", ",", "7", ",", "6", ",", "6", ",", "6", 
   ",", "6", ",", "4", ",", "6", ",", "8", ",", "7", ",", "7", ",", "5", ",", 
   "8", ",", "8", ",", "6", ",", "3", ",", "6", ",", "6", ",", "7", ",", "6", 
   ",", "7", ",", "6", ",", "7", ",", "8", ",", "1", ",", "8", ",", "7", ",", 
   "2", ",", "6", ",", "8", ",", "8", ",", "7", ",", "7", ",", "6", ",", "6", 
   ",", "5", ",", "6", ",", "5", ",", "6", ",", "5", ",", "7", ",", "6", ",", 
   "8", ",", "7", ",", "6", ",", "5", ",", "6", ",", "5", ",", "5", ",", "4", 
   ",", "6", ",", "6", ",", "4", ",", "6", ",", "7", ",", "4", ",", "3", ",", 
   "2", ",", "4", ",", "3", ",", "6", ",", "3", ",", "2", ",", "3", ",", "2", 
   ",", "3", ",", "3", ",", "8", ",", "1", ",", "0", ",", "8", ",", "2", ",", 
   "6", ",", "5", ",", "7", ",", "5", ",", "4", ",", "7", ",", "7", ",", "8", 
   ",", "7", ",", "7", ",", "7", ",", "6", ",", "6", ",", "5", ",", "8", ",", 
   "8", ",", "8", ",", "8", ",", "6", ",", "7", ",", "8", ",", "6", ",", "7", 
   ",", "7", ",", "4", ",", "4", ",", "7", ",", "6", ",", "7", ",", "6", ",", 
   "7", ",", "6", ",", "6", ",", "2", ",", "6", ",", "4", ",", "4", ",", "5", 
   ",", "6", ",", "5", ",", "7", ",", "7", ",", "7", ",", "8", ",", "7", ",", 
   "6", ",", "4", ",", "3", ",", "4", ",", "4", ",", "3", ",", "4", ",", "2", 
   ",", "1", ",", "6", ",", "7", ",", "6", ",", "6", ",", "7", ",", "7", ",", 
   "7", ",", "6", ",", "8", ",", "6", ",", "7", ",", "7", ",", "7", ",", "6", 
   ",", "5", ",", "7", ",", "3", ",", "5", ",", "7", ",", "8", ",", "6", ",", 
   "7", ",", "8", ",", "8", ",", "8", ",", "7", ",", "7", ",", "7", ",", "5", 
   ",", "7", ",", "7", ",", "6", ",", "7", ",", "6", ",", "6", ",", "5", ",", 
   "6", ",", "6", ",", "2", ",", "5", ",", "7", ",", "8", ",", "7", ",", "6", 
   ",", "7", ",", "5", ",", "6", ",", "7", ",", "6", ",", "7", ",", "6", ",", 
   "5", ",", "5", ",", "7", ",", "5", ",", "5", ",", "6", ",", "5", ",", "6", 
   ",", "5", ",", "5", ",", "7", ",", "7", ",", "7", ",", "8", ",", "5", ",", 
   "7", ",", "6", ",", "5", ",", "7", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{{3.805201221204751*^9, 3.805201234182844*^9}, 
   3.805205731400762*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"866bbe80-486d-4822-b201-9a9df7aeaae0"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 StyleBox[
  SubscriptBox["\[Sigma]", 
   RowBox[{"V", ",", "3"}]],
  FontSize->24]],
 CellChangeTimes->{{3.805208099114993*^9, 3.805208104010519*^9}, {
   3.805208686022983*^9, 3.8052087044623547`*^9}, 3.8052174581050863`*^9, 
   3.805447091778552*^9, 
   3.805447455053385*^9},ExpressionUUID->"fb10fcfd-1ab7-4e72-acfa-\
5a6eddb74d29"]], "Subsection",
 CellChangeTimes->{
  3.80616080465438*^9},ExpressionUUID->"10d80dee-71ae-42eb-b93c-8f6169615e8f"],

Cell["The edge-labelled graph A3", "Text",
 CellChangeTimes->{{3.805217475722361*^9, 
  3.805217478175313*^9}},ExpressionUUID->"43c47e40-4ff5-4eb8-b059-\
e583b8af6071"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "5"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"2", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"5", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"10", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"12", "\[Rule]", "13"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"12", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"15", "\[Rule]", "5"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"15", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "\[Rule]", "10"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"7", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "16"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"8", "\[Rule]", "12"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "\[Rule]", "17"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"13", "\[Rule]", "15"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"16", "\[Rule]", "16"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"16", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "\[Rule]", "17"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"17", "\[Rule]", "18"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"18", "\[Rule]", "12"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"18", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "19"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"3", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"20", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"20", "\[Rule]", "22"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"23", "\[Rule]", "23"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"6", "\[Rule]", "23"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"9", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"22", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"22", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "\[Rule]", "9"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"19", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "\[Rule]", "11"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"11", "\[Rule]", "18"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"25", "\[Rule]", "25"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"25", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "\[Rule]", "11"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"21", "\[Rule]", "15"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"24", "\[Rule]", "25"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"24", "\[Rule]", "12"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"14", "\[Rule]", "9"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"14", "\[Rule]", "18"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8052081070600348`*^9, 3.8052081400321283`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"3ec0b5b2-5d8d-4d92-bbc9-8e3b1624a4fc"],

Cell["Constructing the corresponding graph:", "Text",
 CellChangeTimes->{
  3.805217490158799*^9},ExpressionUUID->"a9935d7f-a003-4e2e-b271-\
b70597f15249"],

Cell[BoxData[
 RowBox[{
  RowBox[{"E3", "=", 
   RowBox[{"{", "}"}]}], ";", " ", 
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"k", "=", "1"}], ",", 
    RowBox[{"k", "<", "51"}], ",", 
    RowBox[{"k", "++"}], ",", " ", 
    RowBox[{"E3", "=", 
     RowBox[{"Append", "[", 
      RowBox[{"E3", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"A3", "[", 
          RowBox[{"[", 
           RowBox[{"k", ",", "1"}], "]"}], "]"}], "}"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.805208153716977*^9, 3.8052081708607683`*^9}, {
  3.805217376790935*^9, 3.805217377500279*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"18eb41ec-1ac2-4713-a3b4-7f3833356bdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g3", "=", 
   RowBox[{"Graph", "[", 
    RowBox[{
     RowBox[{"Range", "[", "25", "]"}], ",", "E3"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.805208181734891*^9, 3.8052081885650673`*^9}, {
  3.805447292598463*^9, 3.8054472926684837`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"ceda7909-eff1-424b-b84d-0ed479dda91d"],

Cell["Verification that vertex 16 is the unique absorbing state: ", "Text",
 CellChangeTimes->{{3.8052087249268723`*^9, 3.805208745375867*^9}, 
   3.8052175017937098`*^9, {3.805447424945201*^9, 
   3.8054474307684526`*^9}},ExpressionUUID->"83916b79-f92b-42dc-bb4b-\
9ee6411ea3c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Position", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Diagonal", "[", 
     RowBox[{"AdjacencyMatrix", "[", "g3", "]"}], "]"}], "]"}], ",", "2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.805208200230144*^9, 3.8052082002772408`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"88d7acf7-9f8c-48be-9af8-537e6ce0ff31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "16", "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.805208200911337*^9, 3.805217385318062*^9, {3.805447297058569*^9, 
   3.805447307178236*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"2d756237-591e-42c9-9317-fbac630f98ca"]
}, Open  ]],

Cell["\<\
The list of minimal distances from any vertex to the absorbing one has only \
finite entries: \
\>", "Text",
 CellChangeTimes->{
  3.805217515817678*^9, {3.805447433936754*^9, 
   3.8054474358564167`*^9}},ExpressionUUID->"fea80f2e-5fd9-494d-8308-\
386c62e0879d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Transpose", "[", 
   RowBox[{"GraphDistanceMatrix", "[", "g3", "]"}], "]"}], "[", 
  RowBox[{"[", "16", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.805208210398597*^9, 3.805208212805848*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"38b435d3-63bd-4b9a-9c5d-ec9c43fdcfe2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "4", ",", "5", ",", "3", ",", "2", ",", "4", ",", "3", ",", "1", 
   ",", "3", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "3", ",", 
   "0", ",", "2", ",", "1", ",", "4", ",", "4", ",", "3", ",", "3", ",", "3", 
   ",", "2", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.805208213670532*^9, 3.805217387637188*^9, 
  3.805447309050474*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"7ad3ceba-e271-4426-baa3-d2a5e493afa5"]
}, Open  ]]
}, Closed]]
},
WindowSize->{808, 869},
WindowMargins->{{Automatic, 400}, {32, Automatic}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 629, 13, 104, "Input",ExpressionUUID->"0bdbf631-af9d-4ed0-95fc-0b60f84fd0fb"],
Cell[1190, 35, 1122, 19, 127, "Text",ExpressionUUID->"c7e7a2da-6c8d-4d7e-bc22-bec500451640"],
Cell[CellGroupData[{
Cell[2337, 58, 571, 16, 63, "Subsection",ExpressionUUID->"76639a19-8b81-420b-9c5f-788e48ae81c0"],
Cell[2911, 76, 268, 4, 35, "Text",ExpressionUUID->"1ed603e4-d39d-4dcf-a483-e24dac6971a5"],
Cell[3182, 82, 22104, 669, 808, "Input",ExpressionUUID->"ee836e6c-dc97-4e37-bcd2-a1d2fb70eea8"],
Cell[25289, 753, 165, 3, 35, "Text",ExpressionUUID->"d3025535-70ba-4f2e-acdc-1f5d6e2ea9c0"],
Cell[25457, 758, 682, 20, 30, "Input",ExpressionUUID->"897117a5-5f55-4626-a5f0-1ea2922a7f72"],
Cell[26142, 780, 319, 9, 30, "Input",ExpressionUUID->"fd0e399f-c4fc-40e5-98f1-26e145076123"],
Cell[26464, 791, 380, 6, 35, "Text",ExpressionUUID->"584fedc5-8ddc-4534-963a-fd12b3808f17"],
Cell[CellGroupData[{
Cell[26869, 801, 331, 9, 30, "Input",ExpressionUUID->"7b923e73-8f17-441c-93e8-923c004d0238"],
Cell[27203, 812, 247, 6, 34, "Output",ExpressionUUID->"a13dad7a-521b-485f-9b51-7f9b39f74710"]
}, Open  ]],
Cell[27465, 821, 338, 7, 35, "Text",ExpressionUUID->"9e463fd2-9eff-49bd-b5d9-745c1950650d"],
Cell[CellGroupData[{
Cell[27828, 832, 461, 9, 30, "Input",ExpressionUUID->"1f4eaf26-8a39-4396-aaa2-94e2489b826b"],
Cell[28292, 843, 1430, 21, 98, "Output",ExpressionUUID->"d82b4cde-e60d-4800-9880-f8743db868fe"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[29771, 870, 424, 10, 45, "Subsection",ExpressionUUID->"fcb5bade-b3ff-4cfc-b58c-99e5bf25f2db"],
Cell[30198, 882, 262, 4, 35, "Text",ExpressionUUID->"d5314e02-cc4f-4f08-aec6-5ab6834f0613"],
Cell[30463, 888, 64515, 1930, 2614, "Input",ExpressionUUID->"195bc3f8-d0dd-4192-a53c-d248588de0ae"],
Cell[94981, 2820, 181, 3, 35, "Text",ExpressionUUID->"0a5dcf05-c5da-4b4f-8b75-8fb19ba46468"],
Cell[95165, 2825, 732, 21, 30, "Input",ExpressionUUID->"5fb3e511-392a-46c4-be7d-ac2164eb3fa8"],
Cell[95900, 2848, 366, 10, 30, "Input",ExpressionUUID->"c365ce31-ed0b-4e88-bb88-5b87e30f2d12"],
Cell[96269, 2860, 379, 6, 35, "Text",ExpressionUUID->"d9c138c5-4bda-4fe0-886b-16fea9a4fb8b"],
Cell[CellGroupData[{
Cell[96673, 2870, 380, 10, 30, "Input",ExpressionUUID->"f3e7f572-ed9b-46f6-8646-e0f63ef57390"],
Cell[97056, 2882, 251, 6, 34, "Output",ExpressionUUID->"52fe1ba0-ec46-446b-8ed8-7e0afdfbe31d"]
}, Open  ]],
Cell[97322, 2891, 324, 8, 35, "Text",ExpressionUUID->"9a94e37a-f7e6-4c97-9e44-f10b80414031"],
Cell[CellGroupData[{
Cell[97671, 2903, 384, 8, 30, "Input",ExpressionUUID->"8d69e10e-614b-4ec1-9c7d-28da904912f2"],
Cell[98058, 2913, 3599, 49, 245, "Output",ExpressionUUID->"866bbe80-486d-4822-b201-9a9df7aeaae0"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[101706, 2968, 479, 11, 48, "Subsection",ExpressionUUID->"10d80dee-71ae-42eb-b93c-8f6169615e8f"],
Cell[102188, 2981, 168, 3, 35, "Text",ExpressionUUID->"43c47e40-4ff5-4eb8-b059-e583b8af6071"],
Cell[102359, 2986, 5165, 157, 199, "Input",ExpressionUUID->"3ec0b5b2-5d8d-4d92-bbc9-8e3b1624a4fc"],
Cell[107527, 3145, 155, 3, 35, "Text",ExpressionUUID->"a9935d7f-a003-4e2e-b271-b70597f15249"],
Cell[107685, 3150, 728, 20, 30, "Input",ExpressionUUID->"18eb41ec-1ac2-4713-a3b4-7f3833356bdc"],
Cell[108416, 3172, 362, 9, 30, "Input",ExpressionUUID->"ceda7909-eff1-424b-b84d-0ed479dda91d"],
Cell[108781, 3183, 280, 4, 35, "Text",ExpressionUUID->"83916b79-f92b-42dc-bb4b-9ee6411ea3c5"],
Cell[CellGroupData[{
Cell[109086, 3191, 350, 8, 30, "Input",ExpressionUUID->"88d7acf7-9f8c-48be-9af8-537e6ce0ff31"],
Cell[109439, 3201, 269, 6, 34, "Output",ExpressionUUID->"2d756237-591e-42c9-9317-fbac630f98ca"]
}, Open  ]],
Cell[109723, 3210, 272, 7, 35, "Text",ExpressionUUID->"fea80f2e-5fd9-494d-8308-386c62e0879d"],
Cell[CellGroupData[{
Cell[110020, 3221, 306, 6, 30, "Input",ExpressionUUID->"38b435d3-63bd-4b9a-9c5d-ec9c43fdcfe2"],
Cell[110329, 3229, 485, 9, 34, "Output",ExpressionUUID->"7ad3ceba-e271-4426-baa3-d2a5e493afa5"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/verification-of-non-sparseness.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     70590,       1926]
NotebookOptionsPosition[     66947,       1865]
NotebookOutlinePosition[     67286,       1880]
CellTagsIndexPosition[     67243,       1877]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Verification of non-membership in ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "^"], TraditionalForm]],ExpressionUUID->
  "1b18922a-ffa2-4a8e-a51d-0c34c65696b1"]
}], "Title",
 CellChangeTimes->{{3.779605239943453*^9, 3.779605241695586*^9}, {
   3.779605274023926*^9, 3.779605312561264*^9}, 
   3.779607860502046*^9},ExpressionUUID->"eafa15a3-5920-4271-ab96-\
129004c55955"],

Cell[TextData[{
 "This Mathematica notebook accompanies the paper ",
 StyleBox["Automata and finite order elements of the Nottingham group",
  FontSlant->"Italic"],
 " by Jakub Byszewski, Gunther Cornelissen and Djurre Tijsma.\nIn the \
notebook, we verify that the automaton corresponding to the series ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Sigma]", 
     RowBox[{"(", 
      RowBox[{"1", ",", "9"}], ")"}]], " "}], TraditionalForm]],
  ExpressionUUID->"f301a8d3-ee3f-41b5-b19e-846dd3ef74dd"],
 " satisfy the combinatorial conditions to prove non-membership in ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "^"], TraditionalForm]],ExpressionUUID->
  "d615e3f5-28c6-4742-81ed-3f4c3659c598"],
 ". \nRemarks: \n- ",
 StyleBox["In the paper, for ", "Item"],
 StyleBox[Cell[BoxData[
  SubscriptBox["\[Sigma]", 
   RowBox[{"(", 
    RowBox[{"1", ",", "9"}], ")"}]]], "Item",ExpressionUUID->
  "af6a17a3-0e01-42ae-8a53-c768676f2616"], "Item"],
 StyleBox[" the vertices are described through binary integers, but in the \
present text, we use the numbering of the vertices in the automaton graph.\n- \
Th", "Item"],
 "e Package \[OpenCurlyDoubleQuote]IntegerSequences\[CloseCurlyDoubleQuote], \
version 1.53 by Eric Rowland is used to represent automata. For the \
computation of the automaton for ",
 Cell[BoxData[
  SubscriptBox["\[Sigma]", 
   RowBox[{"(", 
    RowBox[{"1", ",", "9"}], ")"}]]],ExpressionUUID->
  "c5ffebbd-daf7-4167-921c-b04ab67f691a"],
 Cell[BoxData[" "],ExpressionUUID->"f49c0941-6cc8-4560-9d0c-aff9c8f2bdcf"],
 "we refer to the the other notebook \
\[OpenCurlyDoubleQuote]automata-of-finite-order.nb\[CloseCurlyDoubleQuote]. \n\
[written by Jakub Byszewski, Gunther Cornelissen and Djurre Tijsma]"
}], "Text",
 CellChangeTimes->{{3.779605319000895*^9, 3.779605400852248*^9}, {
   3.7796054922177277`*^9, 3.7796056003621473`*^9}, {3.7796057408065653`*^9, 
   3.779605746976362*^9}, {3.779605938864307*^9, 3.779605945000822*^9}, {
   3.7796078346509666`*^9, 3.7796078365461063`*^9}, {3.7796079641689777`*^9, 
   3.779607965642251*^9}, {3.779609600697516*^9, 3.779609750595368*^9}, {
   3.7796097836177073`*^9, 3.779609804056416*^9}, {3.779615168723133*^9, 
   3.7796151935813913`*^9}, {3.779615343977193*^9, 3.779615396861738*^9}, {
   3.801849251849955*^9, 3.801849252925291*^9}, {3.801849349461573*^9, 
   3.8018493495515685`*^9}, {3.802440989338514*^9, 3.8024410517761087`*^9}, {
   3.802452916469717*^9, 3.8024529220361576`*^9}, {3.805016561455241*^9, 
   3.8050165857700453`*^9}, 3.805447766419098*^9, {3.805448411650312*^9, 
   3.8054484169365396`*^9}, {3.805637882552621*^9, 
   3.805637884102509*^9}},ExpressionUUID->"ae7a6594-a60c-4acf-9277-\
1debc58f9074"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Import", "[", 
   "\"\<https://raw.githubusercontent.com/ericrowland/IntegerSequences/master/\
IntegerSequences.m\>\"", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7796059473317204`*^9, 3.779605947334509*^9}, {
   3.80183028316571*^9, 3.8018303167169104`*^9}, {3.805016612228161*^9, 
   3.8050166315886707`*^9}, 3.805447742097677*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"960deb80-0e1f-4d70-b6be-55bdcda0eb29"],

Cell[CellGroupData[{

Cell[TextData[{
 "The automaton A corresponding to ",
 StyleBox[Cell[BoxData[
  SubscriptBox["\[Sigma]", 
   RowBox[{"(", 
    RowBox[{"1", ",", "9"}], ")"}]]], "Item",ExpressionUUID->
  "dbf5f907-9424-4c9c-a1eb-cdf71061e583"], "Item"],
 " including the list of vertex labels L"
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.7796056693610973`*^9, 3.77960573122477*^9}, {
   3.779606215927566*^9, 3.779606229388631*^9}, 3.805447906294607*^9, {
   3.805453858104047*^9, 3.8054538603870487`*^9}, {3.805454106462901*^9, 
   3.805454118430195*^9}},ExpressionUUID->"8ebc3c90-c7e5-495c-8735-\
a065cd26a7ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "\[Rule]", "0"}], ",", 
     RowBox[{"2", "\[Rule]", "0"}], ",", 
     RowBox[{"3", "\[Rule]", "1"}], ",", 
     RowBox[{"4", "\[Rule]", "0"}], ",", 
     RowBox[{"5", "\[Rule]", "0"}], ",", 
     RowBox[{"6", "\[Rule]", "1"}], ",", 
     RowBox[{"7", "\[Rule]", "0"}], ",", 
     RowBox[{"8", "\[Rule]", "1"}], ",", 
     RowBox[{"9", "\[Rule]", "0"}], ",", 
     RowBox[{"10", "\[Rule]", "0"}], ",", 
     RowBox[{"11", "\[Rule]", "1"}], ",", 
     RowBox[{"12", "\[Rule]", "0"}], ",", 
     RowBox[{"13", "\[Rule]", "1"}], ",", 
     RowBox[{"14", "\[Rule]", "0"}], ",", 
     RowBox[{"15", "\[Rule]", "0"}], ",", 
     RowBox[{"16", "\[Rule]", "1"}], ",", 
     RowBox[{"17", "\[Rule]", "0"}], ",", 
     RowBox[{"18", "\[Rule]", "0"}], ",", 
     RowBox[{"19", "\[Rule]", "1"}], ",", 
     RowBox[{"20", "\[Rule]", "0"}], ",", 
     RowBox[{"21", "\[Rule]", "0"}], ",", 
     RowBox[{"22", "\[Rule]", "0"}], ",", 
     RowBox[{"23", "\[Rule]", "1"}], ",", 
     RowBox[{"24", "\[Rule]", "0"}], ",", 
     RowBox[{"25", "\[Rule]", "1"}], ",", 
     RowBox[{"26", "\[Rule]", "0"}], ",", 
     RowBox[{"27", "\[Rule]", "0"}], ",", 
     RowBox[{"28", "\[Rule]", "0"}], ",", 
     RowBox[{"29", "\[Rule]", "0"}], ",", 
     RowBox[{"30", "\[Rule]", "0"}], ",", 
     RowBox[{"31", "\[Rule]", "0"}], ",", 
     RowBox[{"32", "\[Rule]", "1"}], ",", 
     RowBox[{"33", "\[Rule]", "0"}], ",", 
     RowBox[{"34", "\[Rule]", "0"}], ",", 
     RowBox[{"35", "\[Rule]", "0"}], ",", 
     RowBox[{"36", "\[Rule]", "1"}], ",", 
     RowBox[{"37", "\[Rule]", "1"}], ",", 
     RowBox[{"38", "\[Rule]", "0"}], ",", 
     RowBox[{"39", "\[Rule]", "1"}], ",", 
     RowBox[{"40", "\[Rule]", "1"}], ",", 
     RowBox[{"41", "\[Rule]", "0"}], ",", 
     RowBox[{"42", "\[Rule]", "0"}], ",", 
     RowBox[{"43", "\[Rule]", "0"}], ",", 
     RowBox[{"44", "\[Rule]", "0"}], ",", 
     RowBox[{"45", "\[Rule]", "0"}], ",", 
     RowBox[{"46", "\[Rule]", "1"}], ",", 
     RowBox[{"47", "\[Rule]", "0"}], ",", 
     RowBox[{"48", "\[Rule]", "0"}], ",", 
     RowBox[{"49", "\[Rule]", "0"}], ",", 
     RowBox[{"50", "\[Rule]", "0"}], ",", 
     RowBox[{"51", "\[Rule]", "0"}], ",", 
     RowBox[{"52", "\[Rule]", "0"}], ",", 
     RowBox[{"53", "\[Rule]", "0"}], ",", 
     RowBox[{"54", "\[Rule]", "0"}], ",", 
     RowBox[{"55", "\[Rule]", "0"}], ",", 
     RowBox[{"56", "\[Rule]", "0"}], ",", 
     RowBox[{"57", "\[Rule]", "0"}], ",", 
     RowBox[{"58", "\[Rule]", "0"}], ",", 
     RowBox[{"59", "\[Rule]", "0"}], ",", 
     RowBox[{"60", "\[Rule]", "0"}], ",", 
     RowBox[{"61", "\[Rule]", "0"}], ",", 
     RowBox[{"62", "\[Rule]", "0"}], ",", 
     RowBox[{"63", "\[Rule]", "0"}], ",", 
     RowBox[{"64", "\[Rule]", "0"}], ",", 
     RowBox[{"65", "\[Rule]", "0"}], ",", 
     RowBox[{"66", "\[Rule]", "0"}], ",", 
     RowBox[{"67", "\[Rule]", "0"}], ",", 
     RowBox[{"68", "\[Rule]", "0"}], ",", 
     RowBox[{"69", "\[Rule]", "1"}], ",", 
     RowBox[{"70", "\[Rule]", "1"}], ",", 
     RowBox[{"71", "\[Rule]", "1"}], ",", 
     RowBox[{"72", "\[Rule]", "1"}], ",", 
     RowBox[{"73", "\[Rule]", "1"}], ",", 
     RowBox[{"74", "\[Rule]", "1"}], ",", 
     RowBox[{"75", "\[Rule]", "1"}], ",", 
     RowBox[{"76", "\[Rule]", "1"}], ",", 
     RowBox[{"77", "\[Rule]", "1"}], ",", 
     RowBox[{"78", "\[Rule]", "1"}], ",", 
     RowBox[{"79", "\[Rule]", "1"}], ",", 
     RowBox[{"80", "\[Rule]", "1"}], ",", 
     RowBox[{"81", "\[Rule]", "1"}], ",", 
     RowBox[{"82", "\[Rule]", "1"}], ",", 
     RowBox[{"83", "\[Rule]", "1"}], ",", 
     RowBox[{"84", "\[Rule]", "1"}], ",", 
     RowBox[{"85", "\[Rule]", "1"}], ",", 
     RowBox[{"86", "\[Rule]", "1"}], ",", 
     RowBox[{"87", "\[Rule]", "1"}], ",", 
     RowBox[{"88", "\[Rule]", "1"}], ",", 
     RowBox[{"89", "\[Rule]", "1"}], ",", 
     RowBox[{"90", "\[Rule]", "1"}], ",", 
     RowBox[{"91", "\[Rule]", "1"}], ",", 
     RowBox[{"92", "\[Rule]", "1"}], ",", 
     RowBox[{"93", "\[Rule]", "1"}], ",", 
     RowBox[{"94", "\[Rule]", "1"}], ",", 
     RowBox[{"95", "\[Rule]", "1"}], ",", 
     RowBox[{"96", "\[Rule]", "1"}], ",", 
     RowBox[{"97", "\[Rule]", "1"}], ",", 
     RowBox[{"98", "\[Rule]", "1"}], ",", 
     RowBox[{"99", "\[Rule]", "1"}], ",", 
     RowBox[{"100", "\[Rule]", "1"}], ",", 
     RowBox[{"101", "\[Rule]", "1"}], ",", 
     RowBox[{"102", "\[Rule]", "1"}], ",", 
     RowBox[{"103", "\[Rule]", "1"}], ",", 
     RowBox[{"104", "\[Rule]", "1"}], ",", 
     RowBox[{"105", "\[Rule]", "1"}], ",", 
     RowBox[{"106", "\[Rule]", "1"}], ",", 
     RowBox[{"107", "\[Rule]", "1"}], ",", 
     RowBox[{"108", "\[Rule]", "1"}], ",", 
     RowBox[{"109", "\[Rule]", "1"}], ",", 
     RowBox[{"110", "\[Rule]", "1"}]}], "}"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.8024414897839556`*^9, 3.802441491759617*^9}, 
   3.805447906294756*^9, 3.805453861755397*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"07b303cd-68fa-42f8-8764-722ef919c38b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Automaton", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", "\[Rule]", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", "8"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9", "\[Rule]", "10"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "\[Rule]", "12"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "\[Rule]", "13"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14", "\[Rule]", "15"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "\[Rule]", "18"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"7", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"7", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"21", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"21", "\[Rule]", "23"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"24", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"24", "\[Rule]", "25"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "\[Rule]", "27"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"28", "\[Rule]", "29"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"28", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"18", "\[Rule]", "30"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"18", "\[Rule]", "13"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"31", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"31", "\[Rule]", "32"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"33", "\[Rule]", "34"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"33", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"35", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"35", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "\[Rule]", "37"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"38", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"38", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"12", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"12", "\[Rule]", "40"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"41", "\[Rule]", "42"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"41", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"43", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"43", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"15", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"15", "\[Rule]", "37"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"44", "\[Rule]", "45"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"44", "\[Rule]", "46"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"47", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"47", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"42", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"42", "\[Rule]", "40"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"20", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"20", "\[Rule]", "49"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"48", "\[Rule]", "50"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"48", "\[Rule]", "51"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"52", "\[Rule]", "53"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"52", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"55", "\[Rule]", "49"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"55", "\[Rule]", "56"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"50", "\[Rule]", "50"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"50", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"57", "\[Rule]", "58"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"57", "\[Rule]", "57"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"54", "\[Rule]", "59"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"54", "\[Rule]", "57"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"56", "\[Rule]", "51"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"56", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"22", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"22", "\[Rule]", "60"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"61", "\[Rule]", "60"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"61", "\[Rule]", "56"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"58", "\[Rule]", "62"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"58", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"63", "\[Rule]", "30"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"63", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"49", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"49", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"64", "\[Rule]", "43"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"64", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"53", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"53", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"65", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"65", "\[Rule]", "51"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"45", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"45", "\[Rule]", "60"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"34", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"34", "\[Rule]", "49"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"51", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"51", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"59", "\[Rule]", "66"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"59", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"67", "\[Rule]", "65"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"67", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"29", "\[Rule]", "62"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"29", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"66", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"66", "\[Rule]", "7"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"60", "\[Rule]", "38"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"60", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"62", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"62", "\[Rule]", "43"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"27", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"27", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"68", "\[Rule]", "47"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"68", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"30", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"30", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "\[Rule]", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "\[Rule]", "69"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"70", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"70", "\[Rule]", "71"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"16", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"16", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"19", "\[Rule]", "73"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"19", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"72", "\[Rule]", "75"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"72", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"77", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"77", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"74", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"74", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"79", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"79", "\[Rule]", "80"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"75", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"75", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"76", "\[Rule]", "69"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"76", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"78", "\[Rule]", "83"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"78", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"11", "\[Rule]", "84"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"11", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", "\[Rule]", "85"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"86", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"86", "\[Rule]", "87"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"81", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"81", "\[Rule]", "90"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"23", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"23", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"87", "\[Rule]", "93"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"87", "\[Rule]", "94"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"95", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"95", "\[Rule]", "96"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"73", "\[Rule]", "97"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"73", "\[Rule]", "98"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"69", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"69", "\[Rule]", "98"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"99", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"99", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"71", "\[Rule]", "100"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"71", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"83", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"83", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"101", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"101", "\[Rule]", "96"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"100", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"100", "\[Rule]", "90"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"25", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"25", "\[Rule]", "94"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"80", "\[Rule]", "102"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"80", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"82", "\[Rule]", "103"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"82", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"84", "\[Rule]", "39"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"84", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"13", "\[Rule]", "104"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"13", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"85", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"85", "\[Rule]", "80"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"32", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"32", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"88", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"88", "\[Rule]", "64"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"89", "\[Rule]", "99"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"89", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"98", "\[Rule]", "16"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"98", "\[Rule]", "55"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"105", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"105", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"106", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"106", "\[Rule]", "67"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"37", "\[Rule]", "23"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"37", "\[Rule]", "61"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"91", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"91", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"92", "\[Rule]", "36"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"92", "\[Rule]", "61"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"36", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"36", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"102", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"102", "\[Rule]", "64"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"94", "\[Rule]", "107"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"94", "\[Rule]", "63"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"93", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"93", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"108", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"108", "\[Rule]", "67"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"46", "\[Rule]", "40"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"46", "\[Rule]", "55"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"90", "\[Rule]", "101"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"90", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"40", "\[Rule]", "95"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"40", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"104", "\[Rule]", "23"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"104", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"103", "\[Rule]", "109"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"103", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"109", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"109", "\[Rule]", "44"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"39", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"39", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "\[Rule]", "108"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"107", "\[Rule]", "110"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"107", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"110", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"110", "\[Rule]", "33"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"97", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"97", "\[Rule]", "41"}], ",", "1"}], "}"}]}], "}"}], ",", 
     "1", ",", "L1", ",", 
     RowBox[{"InputAlphabet", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.802441442906783*^9, 3.8024415061091347`*^9}, 
   3.805447906294848*^9, 3.8054538630254297`*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"22953fb4-f1b7-4994-9069-7c39e38ac0cf"]
}, Open  ]],

Cell["\<\
The associated automaton with no output (in order to be able to follow along \
the numbering of vertices): \
\>", "Text",
 CellChangeTimes->{{3.80545228128658*^9, 3.805452287222149*^9}, {
  3.8054538683117533`*^9, 
  3.805453883168305*^9}},ExpressionUUID->"82747f1a-b7a7-4df6-82e2-\
35967eac57c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ano", "=", 
   RowBox[{"Automaton", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", "2"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "\[Rule]", "3"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", "\[Rule]", "5"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"4", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Rule]", "8"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9", "\[Rule]", "10"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"9", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "\[Rule]", "12"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"5", "\[Rule]", "13"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14", "\[Rule]", "15"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"14", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "\[Rule]", "18"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"17", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"7", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"7", "\[Rule]", "16"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"21", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"21", "\[Rule]", "23"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"24", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"24", "\[Rule]", "25"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "\[Rule]", "27"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"26", "\[Rule]", "6"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"28", "\[Rule]", "29"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"28", "\[Rule]", "19"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"18", "\[Rule]", "30"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"18", "\[Rule]", "13"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"31", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"31", "\[Rule]", "32"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"33", "\[Rule]", "34"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"33", "\[Rule]", "11"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"35", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"35", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"10", "\[Rule]", "37"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"38", "\[Rule]", "7"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"38", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"12", "\[Rule]", "24"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"12", "\[Rule]", "40"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"41", "\[Rule]", "42"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"41", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"43", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"43", "\[Rule]", "36"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"15", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"15", "\[Rule]", "37"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"44", "\[Rule]", "45"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"44", "\[Rule]", "46"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"47", "\[Rule]", "22"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"47", "\[Rule]", "39"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"42", "\[Rule]", "20"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"42", "\[Rule]", "40"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"20", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"20", "\[Rule]", "49"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"48", "\[Rule]", "50"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"48", "\[Rule]", "51"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"52", "\[Rule]", "53"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"52", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"55", "\[Rule]", "49"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"55", "\[Rule]", "56"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"50", "\[Rule]", "50"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"50", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"57", "\[Rule]", "58"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"57", "\[Rule]", "57"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"54", "\[Rule]", "59"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"54", "\[Rule]", "57"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"56", "\[Rule]", "51"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"56", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"22", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"22", "\[Rule]", "60"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"61", "\[Rule]", "60"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"61", "\[Rule]", "56"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"58", "\[Rule]", "62"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"58", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"63", "\[Rule]", "30"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"63", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"49", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"49", "\[Rule]", "54"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"64", "\[Rule]", "43"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"64", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"53", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"53", "\[Rule]", "50"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"65", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"65", "\[Rule]", "51"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"45", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"45", "\[Rule]", "60"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"34", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"34", "\[Rule]", "49"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"51", "\[Rule]", "48"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"51", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"59", "\[Rule]", "66"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"59", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"67", "\[Rule]", "65"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"67", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"29", "\[Rule]", "62"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"29", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"66", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"66", "\[Rule]", "7"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"60", "\[Rule]", "38"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"60", "\[Rule]", "4"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"62", "\[Rule]", "21"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"62", "\[Rule]", "43"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"27", "\[Rule]", "35"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"27", "\[Rule]", "28"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"68", "\[Rule]", "47"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"68", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"30", "\[Rule]", "31"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"30", "\[Rule]", "9"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "\[Rule]", "3"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "\[Rule]", "69"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"70", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"70", "\[Rule]", "71"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"16", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"16", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"19", "\[Rule]", "73"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"19", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"72", "\[Rule]", "75"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"72", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"77", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"77", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"74", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"74", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"79", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"79", "\[Rule]", "80"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"75", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"75", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"76", "\[Rule]", "69"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"76", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"78", "\[Rule]", "83"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"78", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"11", "\[Rule]", "84"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"11", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", "\[Rule]", "85"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"6", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"86", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"86", "\[Rule]", "87"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"8", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"81", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"81", "\[Rule]", "90"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"23", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"23", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"87", "\[Rule]", "93"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"87", "\[Rule]", "94"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"95", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"95", "\[Rule]", "96"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"73", "\[Rule]", "97"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"73", "\[Rule]", "98"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"69", "\[Rule]", "8"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"69", "\[Rule]", "98"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"99", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"99", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"71", "\[Rule]", "100"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"71", "\[Rule]", "92"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"83", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"83", "\[Rule]", "89"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"101", "\[Rule]", "77"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"101", "\[Rule]", "96"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"100", "\[Rule]", "70"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"100", "\[Rule]", "90"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"25", "\[Rule]", "81"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"25", "\[Rule]", "94"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"80", "\[Rule]", "102"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"80", "\[Rule]", "72"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"82", "\[Rule]", "103"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"82", "\[Rule]", "74"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"84", "\[Rule]", "39"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"84", "\[Rule]", "82"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"13", "\[Rule]", "104"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"13", "\[Rule]", "76"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"85", "\[Rule]", "91"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"85", "\[Rule]", "80"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"32", "\[Rule]", "88"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"32", "\[Rule]", "78"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"88", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"88", "\[Rule]", "64"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"89", "\[Rule]", "99"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"89", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"98", "\[Rule]", "16"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"98", "\[Rule]", "55"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"105", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"105", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"106", "\[Rule]", "86"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"106", "\[Rule]", "67"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"37", "\[Rule]", "23"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"37", "\[Rule]", "61"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"91", "\[Rule]", "79"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"91", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"92", "\[Rule]", "36"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"92", "\[Rule]", "61"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"36", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"36", "\[Rule]", "52"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"102", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"102", "\[Rule]", "64"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"94", "\[Rule]", "107"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"94", "\[Rule]", "63"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"93", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"93", "\[Rule]", "68"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"108", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"108", "\[Rule]", "67"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"46", "\[Rule]", "40"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"46", "\[Rule]", "55"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"90", "\[Rule]", "101"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"90", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"40", "\[Rule]", "95"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"40", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"104", "\[Rule]", "23"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"104", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"103", "\[Rule]", "109"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"103", "\[Rule]", "26"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"109", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"109", "\[Rule]", "44"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"39", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"39", "\[Rule]", "14"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "\[Rule]", "108"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"96", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"107", "\[Rule]", "110"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"107", "\[Rule]", "17"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"110", "\[Rule]", "105"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"110", "\[Rule]", "33"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"97", "\[Rule]", "106"}], ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"97", "\[Rule]", "41"}], ",", "1"}], "}"}]}], "}"}], ",", 
     "1", ",", 
     RowBox[{"InputAlphabet", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805452153638945*^9, 3.805452160200441*^9}, 
   3.8054538659680147`*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"9e15921a-72d5-4ce0-a9c5-d120266c7b0e"],

Cell["\<\
The words w0,w1,w2 (\[OpenCurlyDoubleQuote]Automaton\[CloseCurlyDoubleQuote] \
reads forward but we have the backwards reading convention!):\
\>", "Text",
 CellChangeTimes->{{3.805452310935266*^9, 3.805452369105465*^9}, 
   3.805452478315937*^9, {3.805452861473434*^9, 
   3.805452888889371*^9}},ExpressionUUID->"51217bb2-32d5-43f6-bdad-\
bf5537390616"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"w0", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
    ";", 
   RowBox[{"w1", "=", 
    RowBox[{"{", "1", "}"}]}], ";", 
   RowBox[{"w2", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
      "0", ",", "0"}], "}"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{
  3.8054523795842533`*^9, {3.8054531039539843`*^9, 3.805453104503655*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"803f644f-603f-4be3-a21e-9a4ed2bf25e9"],

Cell["\<\
The word w0 ends at vertex 57, that is mapped to itself by w1:\
\>", "Text",
 CellChangeTimes->{{3.805452465163966*^9, 3.805452476403934*^9}, {
  3.805452544910872*^9, 3.805452566374908*^9}, {3.805452893981577*^9, 
  3.8054528944735737`*^9}, {3.805452994116596*^9, 
  3.805452994247992*^9}},ExpressionUUID->"2f344b64-48ad-47c8-9e66-\
908173bf782a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ano", "[", "w0", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ano", "[", 
  RowBox[{"Join", "[", 
   RowBox[{"w0", ",", "w1"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8054528028493567`*^9, 3.805452805351623*^9}, {
  3.805452917146957*^9, 3.805452942115164*^9}, {3.805453895399922*^9, 
  3.8054538963935738`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"4b398012-0e8b-4a12-a016-705440da94d8"],

Cell[BoxData["57"], "Output",
 CellChangeTimes->{3.8054529440234833`*^9, 3.805453944910894*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"0a5d9965-e045-4038-96e1-21c47c9d379f"],

Cell[BoxData["57"], "Output",
 CellChangeTimes->{3.8054529440234833`*^9, 3.805453944913165*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"008ad38c-ef8d-4538-b439-7ddb8f0d5925"]
}, Open  ]],

Cell["The vertex v is reached from start via w2w0:", "Text",
 CellChangeTimes->{{3.805452965572177*^9, 
  3.805453000772627*^9}},ExpressionUUID->"eb63f2ca-90f7-4d00-99f5-\
2c3edb6dfbcd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"v", "=", 
  RowBox[{"Ano", "[", 
   RowBox[{"Join", "[", 
    RowBox[{"w0", ",", "w2"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"v0", "=", 
  RowBox[{"Ano", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"w0", ",", "w2"}], "]"}], ",", 
     RowBox[{"{", "0", "}"}]}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"v1", "=", " ", 
  RowBox[{"Ano", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{"w0", ",", "w2"}], "]"}], ",", " ", 
     RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8054530027192173`*^9, 3.805453061350821*^9}, {
  3.805453325352944*^9, 3.805453335255786*^9}, {3.80545389833608*^9, 
  3.8054539020458937`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"3875685e-eb31-4af9-9e0d-f8d1f0fd1879"],

Cell[BoxData["48"], "Output",
 CellChangeTimes->{3.805452805950767*^9, 3.805452906405076*^9, 
  3.8054530138060923`*^9, 3.805453063734502*^9, 3.805453336685113*^9, 
  3.8054539482939157`*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"d188ceb7-6e62-4f03-8872-8d7aaf13d0d3"],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{3.805452805950767*^9, 3.805452906405076*^9, 
  3.8054530138060923`*^9, 3.805453063734502*^9, 3.805453336685113*^9, 
  3.805453948295691*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"09b7337e-6816-482c-b03f-8a59cd5b374f"],

Cell[BoxData["51"], "Output",
 CellChangeTimes->{3.805452805950767*^9, 3.805452906405076*^9, 
  3.8054530138060923`*^9, 3.805453063734502*^9, 3.805453336685113*^9, 
  3.8054539482987013`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"d1f5565c-95d5-44ad-af3e-6e5a1323048a"]
}, Open  ]],

Cell["\<\
The automaton corresponding to v1 is not sparse; for this, follow the path \
001 to a tied vertex t:\
\>", "Text",
 CellChangeTimes->{{3.8054534726273518`*^9, 3.8054535158523703`*^9}, {
   3.805453555245585*^9, 3.805453555645553*^9}, 
   3.805453747747951*^9},ExpressionUUID->"6ec5bba8-cf64-4c1a-bbc7-\
683195f4e9d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t", "=", " ", 
  RowBox[{"Ano", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{"w0", ",", "w2"}], "]"}], ",", " ", 
       RowBox[{"{", "1", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.805453530644802*^9, 3.805453552517407*^9}, 
   3.805453905005969*^9},
 CellLabel->"In[71]:=",ExpressionUUID->"8ba8c590-b6bc-45bb-9c07-afcf7a8c7ab2"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.805453557774082*^9, 3.805453951146617*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"90871ef2-0691-4f44-b9a1-328608abc04e"]
}, Open  ]],

Cell["\<\
The two walks p1 and p2 are of the same length and go from t to t, verifying \
that t is tied: \
\>", "Text",
 CellChangeTimes->{{3.8054535899902563`*^9, 
  3.8054536457601423`*^9}},ExpressionUUID->"dbe31650-5597-4b55-b43e-\
4c85651217c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "=", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1", 
     ",", "0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.805453650697171*^9, 3.805453691623232*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"bffe6c68-0a8e-4cc2-bf3b-57b51b0711e4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Ano", "[", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"w0", ",", "w2"}], "]"}], ",", " ", 
        RowBox[{"{", "1", "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "p1"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ano", "[", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"w0", ",", "w2"}], "]"}], ",", " ", 
        RowBox[{"{", "1", "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "p2"}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.805453710186846*^9, 3.805453728267659*^9}, {
  3.8054539075438623`*^9, 3.8054539085299664`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"a8f9a70b-07c6-4132-b5eb-3311b547b7e2"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.805453729637046*^9, 3.8054539557630444`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"14a7b553-837f-4981-9b7d-e82cdd9de4a5"],

Cell[BoxData["24"], "Output",
 CellChangeTimes->{3.805453729637046*^9, 3.805453955765703*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"37571f06-bb6f-4a33-91a7-d2d985c0ccc9"]
}, Open  ]],

Cell["\<\
The automaton corresponding to v0 is sparse; for this, we verify that v0 has \
label 0 and two self-loops:\
\>", "Text",
 CellChangeTimes->{{3.805453754588724*^9, 
  3.805453796141961*^9}},ExpressionUUID->"fb351f47-c607-40fd-b723-\
296def262fa5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"L", "[", 
  RowBox[{"[", "50", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ano", "[", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"w0", ",", "w2"}], "]"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "]"}], ",", 
    RowBox[{"{", "0", "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Ano", "[", 
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{"w0", ",", "w2"}], "]"}], ",", " ", 
      RowBox[{"{", "0", "}"}]}], "]"}], ",", 
    RowBox[{"{", "1", "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.805453921455546*^9, 3.8054539243572693`*^9}, {
  3.805453968045868*^9, 3.805454085726871*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"cead912c-1940-4060-a7bd-60f0ee2b2a66"],

Cell[BoxData[
 RowBox[{"50", "\[Rule]", "0"}]], "Output",
 CellChangeTimes->{
  3.805453924787614*^9, 3.805453958156983*^9, 3.805454012648836*^9, {
   3.805454062178747*^9, 3.805454086280871*^9}},
 CellLabel->"Out[86]=",ExpressionUUID->"38c7c34b-3ade-4773-af7c-157566058fc6"],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{
  3.805453924787614*^9, 3.805453958156983*^9, 3.805454012648836*^9, {
   3.805454062178747*^9, 3.805454086283148*^9}},
 CellLabel->"Out[87]=",ExpressionUUID->"1c859e3a-82dd-4bf4-aae8-21fb821869d5"],

Cell[BoxData["50"], "Output",
 CellChangeTimes->{
  3.805453924787614*^9, 3.805453958156983*^9, 3.805454012648836*^9, {
   3.805454062178747*^9, 3.805454086285924*^9}},
 CellLabel->"Out[88]=",ExpressionUUID->"09a395da-76db-41e2-9dce-d15a12b9f334"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 685},
WindowMargins->{{Automatic, 72}, {116, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 397, 10, 99, "Title",ExpressionUUID->"eafa15a3-5920-4271-ab96-129004c55955"],
Cell[980, 34, 2709, 54, 183, "Text",ExpressionUUID->"ae7a6594-a60c-4acf-9277-1debc58f9074"],
Cell[3692, 90, 452, 9, 30, "Input",ExpressionUUID->"960deb80-0e1f-4d70-b6be-55bdcda0eb29"],
Cell[CellGroupData[{
Cell[4169, 103, 643, 14, 38, "Text",ExpressionUUID->"8ebc3c90-c7e5-495c-8735-a065cd26a7ff",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[4815, 119, 5078, 118, 136, "Input",ExpressionUUID->"07b303cd-68fa-42f8-8764-722ef919c38b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[9896, 239, 23642, 674, 472, "Input",ExpressionUUID->"22953fb4-f1b7-4994-9069-7c39e38ac0cf",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[33553, 916, 307, 7, 35, "Text",ExpressionUUID->"82747f1a-b7a7-4df6-82e2-35967eac57c5"],
Cell[33863, 925, 23554, 673, 472, "Input",ExpressionUUID->"9e15921a-72d5-4ce0-a9c5-d120266c7b0e"],
Cell[57420, 1600, 363, 7, 35, "Text",ExpressionUUID->"51217bb2-32d5-43f6-bdad-bf5537390616"],
Cell[57786, 1609, 585, 16, 30, "Input",ExpressionUUID->"803f644f-603f-4be3-a21e-9a4ed2bf25e9"],
Cell[58374, 1627, 358, 7, 35, "Text",ExpressionUUID->"2f344b64-48ad-47c8-9e66-908173bf782a"],
Cell[CellGroupData[{
Cell[58757, 1638, 420, 8, 52, "Input",ExpressionUUID->"4b398012-0e8b-4a12-a016-705440da94d8"],
Cell[59180, 1648, 174, 2, 34, "Output",ExpressionUUID->"0a5d9965-e045-4038-96e1-21c47c9d379f"],
Cell[59357, 1652, 174, 2, 34, "Output",ExpressionUUID->"008ad38c-ef8d-4538-b439-7ddb8f0d5925"]
}, Open  ]],
Cell[59546, 1657, 186, 3, 35, "Text",ExpressionUUID->"eb63f2ca-90f7-4d00-99f5-2c3edb6dfbcd"],
Cell[CellGroupData[{
Cell[59757, 1664, 850, 22, 73, "Input",ExpressionUUID->"3875685e-eb31-4af9-9e0d-f8d1f0fd1879"],
Cell[60610, 1688, 270, 4, 34, "Output",ExpressionUUID->"d188ceb7-6e62-4f03-8872-8d7aaf13d0d3"],
Cell[60883, 1694, 268, 4, 34, "Output",ExpressionUUID->"09b7337e-6816-482c-b03f-8a59cd5b374f"],
Cell[61154, 1700, 270, 4, 34, "Output",ExpressionUUID->"d1f5565c-95d5-44ad-af3e-6e5a1323048a"]
}, Open  ]],
Cell[61439, 1707, 327, 7, 35, "Text",ExpressionUUID->"6ec5bba8-cf64-4c1a-bbc7-683195f4e9d5"],
Cell[CellGroupData[{
Cell[61791, 1718, 536, 14, 30, "Input",ExpressionUUID->"8ba8c590-b6bc-45bb-9c07-afcf7a8c7ab2"],
Cell[62330, 1734, 172, 2, 34, "Output",ExpressionUUID->"90871ef2-0691-4f44-b9a1-328608abc04e"]
}, Open  ]],
Cell[62517, 1739, 249, 6, 35, "Text",ExpressionUUID->"dbe31650-5597-4b55-b43e-4c85651217c4"],
Cell[62769, 1747, 826, 18, 52, "Input",ExpressionUUID->"bffe6c68-0a8e-4cc2-bf3b-57b51b0711e4"],
Cell[CellGroupData[{
Cell[63620, 1769, 1011, 29, 52, "Input",ExpressionUUID->"a8f9a70b-07c6-4132-b5eb-3311b547b7e2"],
Cell[64634, 1800, 174, 2, 34, "Output",ExpressionUUID->"14a7b553-837f-4981-9b7d-e82cdd9de4a5"],
Cell[64811, 1804, 172, 2, 34, "Output",ExpressionUUID->"37571f06-bb6f-4a33-91a7-d2d985c0ccc9"]
}, Open  ]],
Cell[64998, 1809, 256, 6, 35, "Text",ExpressionUUID->"fb351f47-c607-40fd-b723-296def262fa5"],
Cell[CellGroupData[{
Cell[65279, 1819, 862, 23, 73, "Input",ExpressionUUID->"cead912c-1940-4060-a7bd-60f0ee2b2a66"],
Cell[66144, 1844, 275, 5, 34, "Output",ExpressionUUID->"38c7c34b-3ade-4773-af7c-157566058fc6"],
Cell[66422, 1851, 247, 4, 34, "Output",ExpressionUUID->"1c859e3a-82dd-4bf4-aae8-21fb821869d5"],
Cell[66672, 1857, 247, 4, 34, "Output",ExpressionUUID->"09a395da-76db-41e2-9dce-d15a12b9f334"]
}, Open  ]]
}, Open  ]]
}
]
*)


